Earliest Structures in the Universe can be explained by a Relativistic Cosmological Perturbation Theory

A relativistic cosmological perturbation theory for the Friedmann-Lema\^itre-Robertson-Walker universe is presented that explains the masses and formation times of the first structures in our universe. First, it is shown that, without a coordinate system being used, quantities intended to represent energy density and particle number density perturbations can be defined in only one way. The Newtonian limit, where the pressure becomes zero, proves that these quantities are indeed the perturbations of the energy density and the particle number density. Then, after selecting a reference frame, a perturbation theory will be formulated based on these quantities. This formulation considers the local perturbation to the spatial curvature resulting from a density perturbation, the local fluid velocity due to pressure gradients caused by the self-gravity of the density perturbation, and entropy perturbations, all of which are necessary for structure formation. Pressure perturbations consist of two components: an adiabatic component caused by the density perturbation itself, and a random, nonadiabatic component resulting from the rapid, chaotic transition to the era when matter and radiation were decoupled. Immediately after decoupling, negative nonadiabatic pressure perturbations in various density perturbations enabled their rapid growth over a short period of time. This brief period ended when the total pressure perturbation became positive. Subsequently, the density perturbations gradually grew toward their nonlinear phase, which was reached early on.

==> anc/coefficients-63.wxm <==
/* [wxMaxima batch file version 1] [ DO NOT EDIT BY HAND! ]*/
/* [ Created with wxMaxima version 24.02.1 ] */
/* [wxMaxima: title   start ]
Calculation of the Coefficients (63) of Eqs. (62)
   [wxMaxima: title   end   ] */


/* [wxMaxima: comment start ]
:
   [wxMaxima: comment end   ] */


/* [wxMaxima: comment start ]
++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
   [wxMaxima: comment end   ] */


/* [wxMaxima: comment start ]
Clean start of Maxima:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
reset()$ kill(all)$ ratfac : true$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Inform Maxima that beta (39) depends on time:
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
depends(β,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Coefficients alpha[i,j] in Table III
   [wxMaxima: section end   ] */


/* [wxMaxima: comment start ]
Δ is the Laplace-Beltrami operator and κ=8*π*G/c^4
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
%alpha[1,1] : 3*H*(1+pe)+κ*e0*(1+w)/(2*H);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[1,2] : 3*H*pn;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[1,3] : e0*(1+w);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[1,4] : e0*(1+w)/(4*H);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[2,1] : κ*n0/(2*H);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[2,2] : 3*H;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[2,3] : n0;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[2,4] : n0/(4*H);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[3,1] : pe*Δ/(e0*(1+w)*a^2);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[3,2] : pn*Δ/(e0*(1+w)*a^2);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[3,3] : H*(2-3*β^2);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[3,4] : 0;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[4,1] : κ*R0/(3*H);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[4,2] : 0;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[4,3] : -2*κ*e0*(1+w);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[4,4] : 2*H+R0/(6*H);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[5,1] : -R0/(R0+3*κ*e0*(1+w));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[5,2] : 0;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[5,3] : 6*e0*H*(1+w)/(R0+3*κ*e0*(1+w));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
%alpha[5,4] : 3/2*e0*(1+w)/(R0+3*κ*e0*(1+w));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Background equations (11)
   [wxMaxima: section end   ] */


/* [wxMaxima: input   start ] */
gradef(R0, t, -2*H*R0)$ diff(R0, t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(e0, t, -3*H*e0*(1+w))$ diff(e0, t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(n0, t, -3*H*n0)$ diff(n0, t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Definition of the scale factor of the universe : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
gradef(a, t, a*H)$ diff(a, t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Definition of the Hubble function H(t) via the time-derivative of (11a).
Eliminating the time-derivatives of R0 and e0 with (11b)
and (11c), respectively, one gets : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
gradef(H, t, -(1/6)*R0-(1/2)*κ*e0*(1+w))$
diff(H, t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Time-derivative of w given by (44) : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
gradef(w, t, 3*H*(1+w)*(w-β^2))$
diff(w, t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Definition of the background and perturbed pressure p(n,e)
   [wxMaxima: section end   ] */


/* [wxMaxima: comment start ]
Time-derivative of the background pressure p0(t) :  
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
gradef(p0, t, pe*diff(e0,t)+pn*diff(n0,t))$
diff(p0, t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Time-derivatives of the partial derivatives of the pressure : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
depends([pee,pen,pne,pnn],t); pne : pen$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(pe, t, pee*diff(e0,t)+pen*diff(n0,t))$ 
diff(pe, t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(pn, t, pen*diff(e0,t)+pnn*diff(n0,t))$ 
diff(pn, t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Calculation of the coefficients (63) of equation (62a)
   [wxMaxima: section end   ] */


/* [wxMaxima: comment start ]
Expressions (A.5) : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
for i : 1 step 1 thru 4 do p[i] : diff(%alpha[5,i], t)-
%alpha[5,1]*%alpha[1,i]-%alpha[5,2]*%alpha[2,i]-
%alpha[5,3]*%alpha[3,i]-%alpha[5,4]*%alpha[4,i]$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Expressions (A.8) : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
for i : 1 step 1 thru 5 do q[i] : -%alpha[i,4]/p[4]$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
for i : 1 step 1 thru 5 do for j : 1 step 1 thru 4 do 
%gamma[i,j] : %alpha[i,j]+q[i]*p[j]$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Expressions (A.10) : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
for i : 1 step 1 thru 3 do s[i] : diff(%gamma[5,i], t)-
%gamma[5,1]*%gamma[1,i]-%gamma[5,2]*%gamma[2,i]-
%gamma[5,3]*%gamma[3,i]$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
r : 1+diff(q[5], t)-%gamma[5,1]*q[1]-
%gamma[5,2]*q[2]-%gamma[5,3]*q[3]$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Coefficients a1, a2 and a3 (A17)
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
a1 : ratsimp(-s[3]/%gamma[5,3]+r/q[5])$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
a2 : ratsimp(-s[3]/(%gamma[5,3]*q[5]))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
a3 : ratsimp(%gamma[5,2]*s[3]/(%gamma[5,3]*q[5])-s[2]/q[5])$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Check of the identity (A.14) : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
A14 : ratsimp((%gamma[5,1]*s[3]-%gamma[5,3]*s[1])/
(%gamma[5,2]*s[3]-%gamma[5,3]*s[2]))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of beta : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
A14_1 : ratsimp(subst(sqrt(diff(p0,t)/diff(e0,t)), β, A14))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Perform differentiation : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
A14_2 : ratsimp(ev(A14_1, diff))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of w : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
A14_3 : ratsimp(subst(p0/e0, w, A14_2))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of beta : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
A14_4 : ratsimp(subst(sqrt(diff(p0,t)/diff(e0,t)), β, A14_3))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Finally, substitute the definition of w : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
A14_5 : ratsimp(subst(p0/e0, w, A14_4));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Coefficients b1, b2 and b3 given by (A.19).

After calculating the coefficients, the Maxima
expressions are made manageable by replacing the
term R0+3*kappa*e0*(1+w) by N : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
b1 : 2*diff(e0, t)/e0+a1$
ratexpand(ratsubst(N, R0+3*κ*e0*(1+w), b1));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
b2 : ratsimp(diff(e0, t, 2)/e0+a1*diff(e0, t)/e0+a2)$
ratexpand(ratsubst(N, R0+3*κ*e0*(1+w), b2));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
b3 : a3*n0/e0$
ratexpand(ratsubst(N, R0+3*κ*e0*(1+w), b3));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
The above calculated coefficients should be recast by hand to obtain
expressions (63), using N=R0+3*kappa*e0*(1+w). The thus-obtained
coefficients are checked in a separate file.

In the present file the above calculated coefficients will now be verufied.
   [wxMaxima: comment end   ] */


/* [wxMaxima: section start ]
Check of the coefficients b1, b2 and b3
   [wxMaxima: section end   ] */


/* [wxMaxima: comment start ]
Density perturbations (A2) : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
e1_phys : (e1*R0-3*e0*(1+w)*(2*H*θ+
1/2*R1))/(R0+3*κ*e0*(1+w));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
n1_phys : (n1-3*n0*(κ*e1+2*H*θ+
1/2*R1)/(R0+3*κ*e0*(1+w)));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Relative density perturbations (51) : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
delta_e : e1_phys/e0;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
delta_n : n1_phys/n0;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Equations (A1) rewritten in the form (A.3a)-(A.3d) : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
gradef(e1, t, -%alpha[1,1]*e1-%alpha[1,2]*n1-
%alpha[1,3]*θ-%alpha[1,4]*R1)$
diff(e1, t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(n1, t, -%alpha[2,1]*e1-%alpha[2,2]*n1-
%alpha[2,3]*θ-%alpha[2,4]*R1)$
diff(n1,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(θ, t, -%alpha[3,1]*e1-%alpha[3,2]*n1-
%alpha[3,3]*θ-%alpha[3,4]*R1)$
diff(θ,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(R1, t, -%alpha[4,1]*e1-%alpha[4,2]*n1-
%alpha[4,3]*θ-%alpha[4,4]*R1)$
diff(R1,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Check of equation (62b) [left-hand side minus right-hand side should be zero] : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_62b : ratexpand(diff(delta_n-delta_e/(1+w),t)-
3*H*n0*pn/(e0*(1+w))*(delta_n-delta_e/(1+w)))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of beta : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_62b_1 : subst(sqrt(diff(p0,t)/diff(e0,t)), β, eq_62b)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Finally, substitute the definition of w (if zero then Eq. (62b) is correct) : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
ratsimp(subst(p0/e0, w, eq_62b_1));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Check of equation (62a) [left-hand side minus right-hand side should be zero] : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_62a : ratsimp(diff(delta_e,t,2) + b1*diff(delta_e,t) +
b2*delta_e - b3 * (delta_n-delta_e/(1+w)))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of β : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_62a_1 : ratsimp(subst(sqrt(diff(p0,t)/diff(e0,t)), β, eq_62a))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of w : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_62a_2 : ratsimp(subst(p0/e0, w, eq_62a_1))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Perform differentiation : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_62a_3 : ratsimp(ev(eq_62a_2, diff))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Finally, substitute the definition of w (if zero then Eq. (62a) is correct) : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
ratsimp(subst(p0/e0, w, eq_62a_3));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Check of (A.15) : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
ratsimp((n1-n0/(e0*(1+w))*e1)-(n1_phys-n0/(e0*(1+w))*e1_phys));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Check of equation (A.13) [left-hand side minus right-hand side] : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
ratsimp(diff(e1_phys,t,2)+a1*diff(e1_phys,t)+a2*e1_phys-
a3*(n1+(%gamma[5,1]*s[3]-%gamma[5,3]*s[1])/(%gamma[5,2]*s[3]-
%gamma[5,3]*s[2])*e1));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Replacing in (A.13) n1 by n1_phys and e1 by e1_phys,  in the right-hand side, see (A.15),
should yield the same result : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
A13 : ratsimp(diff(e1_phys,t,2)+a1*diff(e1_phys,t)+a2*e1_phys-
a3*(n1_phys+(%gamma[5,1]*s[3]-%gamma[5,3]*s[1])/(%gamma[5,2]*s[3]-
%gamma[5,3]*s[2])*e1_phys))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
A13_1 : subst(sqrt(diff(p0,t)/diff(e0,t)),β,A13)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
A13_2 : ratsimp(ev(A13_1, diff))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
A13_3 : ratsimp(subst(p0/e0,w,A13_2))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
A13_4 : ratsimp(subst(sqrt(diff(p0,t)/diff(e0,t)),β,A13_3))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
A13_5 : ratsimp(subst(p0/e0,w,A13_4));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Proof of equation (A.18) : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
diabatic : n1-n0*e1/(e0*(1+w));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
factor_A18 : ratsimp(diff(diabatic,t)/diabatic)$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of beta : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
factor_A18_1 : factor(subst
(sqrt(diff(p0,t)/diff(e0,t)),β,factor_A18));
/* [wxMaxima: input   end   ] */



/* Old versions of Maxima abort on loading files that end in a comment. */
"Created with wxMaxima 24.02.1"$


==> anc/growth-rate.R <==
#                  Structure Formation in the Early Universe
#
#                                  P.G.Miedema
#
#                      Program to calculate Figure 2 in the main text
#
#                              PG.Miedema@ProtonMail.com
#
#           RStudio IDE and R program:  https://posit.co/download/rstudio-desktop/

#############################################################################################

library(deSolve)  # load package "deSolve" to use the differential equation solver "lsodar"

m <- 1.6726e-27  # proton mass in kg
c <- 2.9979e8    # speed of light in m/s
parsec <- 3.0857e16  # 1 parsec (pc) in m
k_B <- 1.3806e-23  # Boltzmann's constant in J/K
T_gamma <- 2.725 # present value of the background radiation temperature in K
H_p <- 67.66 #  present value of the Hubble parameter in km/s/Mpc
H_sec <- H_p * 1000 / (parsec * 1e6) # present value of the Hubble parameter in 1/s
H_m <- H_sec / c  # present value of the Hubble parameter in 1/m
H_parsec <- H_m * parsec # present value of the Hubble parameter in 1/pc
t_p <- 13.79 # Gyr years after Big Bang
delta_e <- 1e-5;  dot.delta_e <- 0.0  # (115)
z_dec <- 1090 # redshift at decoupling
tau_dec <- 1.0 # value of dimensionless time tau at decoupling, start of integration
tau_p <- (z_dec+1)^(3/2) # dimensionless time tau at 13.79 Gyr, end of integration (114)
t_dec <- t_p / tau_p # time of decoupling in Gyr
factor <- 2*pi/(z_dec+1)/H_parsec * sqrt(5/3*k_B*T_gamma/(m*c^2)) # (112) and (113)

#############################################################################################

equation.108 <- function (tau, y, parms)
  {
      ydot <- vector(len=2)
      aux <- mu_m^2/tau^(8/3)
      delta_p <- (5/3) * y[1] + delta_T  # total relative pressure perturbation (103)
      ydot[1] <- y[2]
      ydot[2] <- (-2/tau)*y[2] - (4/15) * aux * delta_p + (10/9)/tau^2 * y[1]
      return(list(ydot))
  }

stop.conditions <- function (tau, y, parms)
  {
      stop <- vector(len=2)
      stop[1] <- tau_p - tau   # z = 0
      stop[2] <- y[1] - 1.0    # delta_e = 1
      return(stop)
  }

#############################################################################################

delta_T <- -0.20

#############################################################################################

# pdf(file="fig2.pdf", family="Times") # open a plotfile in pdf-format

par(mar=c(3,5,5,4), cex=1.2, cex.axis=1.2, pty="s")
plot.new()
plot.window(xlim=c(1100, 0), ylim=c(-0.15, 0.45))

pc1 <- seq(1100, 0, by=-100)

axis(1, las=1, at=pc1, tick=TRUE, label=pc1, tcl=0.4, mgp=c(2, 0.3, 0), gap.axis=0.5)
mtext("Cosmological Redshift", cex=1.6, side=1, line=1.5)

zt <- seq(-0.15, 0.45, by=0.05)

axis(2, at=zt, labels=sprintf("%.2f",zt), las=1, tcl=0.4, mgp=c(5, 0.3, 0))
mtext("Growth Rate",cex=1.6, side=2, line=2.3)

pc2 <- seq(1100, 100, by=-100)

xx <- signif(t_p * (pc2+1)^(-3/2)*1000,2)
axis(3, at=pc2, labels=sprintf("%g", xx),
     las=1, tcl=0.4, mgp=c(2, 0.3, 0))  # (48)
mtext("Time in Myr", cex=1.6, side=3, line=1.5)

box()

#############################################################################################

for (k in 1:4)
{
  if (k==1) lambda <- 2.0
  if (k==2) lambda <- 4.1
  if (k==3) lambda <- 6.4
  if (k==4) lambda <- 30

  mu_m <- factor / lambda  # see (112) and (113)
  y <- c(delta_e, dot.delta_e)  # initial values at tau_dec (start of integration)
  log_tau <- 10^(seq(from=log10(tau_dec), to=log10(tau_p), by=0.0025))
  result <- lsodar(y, times=log_tau, fun=equation.108, rootfun=stop.conditions, 
                   parms, verbose=FALSE)

  tau <- result[,1]
  dot.delta <- result[,3]
  z <- (z_dec+1)*tau^(-2/3)-1

  points(dot.delta ~ z, type="l")
}

#############################################################################################

legend(x=300, y=0.35, legend=expression(paste(delta[T]==-0.2)), xjust=0.5, 
       x.intersp=-0.5, cex=1.1)
text(800, 0.30, label=expression(paste(lambda[dec]==2)), adj=c(0, 0), cex=1.1)
text(1000, 0.145, label=expression(paste(lambda[dec]==4.1)), adj=c(0, 0), cex=1.1)
text(968.7939, 0.009, label=expression(paste(lambda[dec]==30)), adj=c(0, 0), cex=1.1)
text(930, 0.07, label=expression(paste(lambda[dec]==6.4)), adj=c(0.2, 0), cex=1.1)

abline(h=0, v=0, lty=5)
abline(v=1090, lty=5)
# dev.off() # close the plotfile

==> anc/structure-formation.R <==
#                  Structure Formation in the Early Universe
#
#                                  P.G.Miedema
#
#                      Program to calculate Figure 1 in the main text
# 
#                              PG.Miedema@ProtonMail.com
#
#         RStudio IDE and R program:  https://posit.co/download/rstudio-desktop/
#
#############################################################################################

library(deSolve)  # load package "deSolve" to use the differential equation solver "lsodar"

m <- 1.6726e-27  # proton mass in kg
c <- 2.9979e8    # speed of light in m/s
parsec <- 3.0857e16  # 1 parsec (pc) in m
k_B <- 1.3806e-23  # Boltzmann's constant in J/K
T_gamma <- 2.725 # present value of the background radiation temperature in K
H_p <- 67.66 #  present value of the Hubble parameter in km/s/Mpc
H_sec <- H_p * 1000 / (parsec * 1e6) # present value of the Hubble parameter in 1/s
H_m <- H_sec / c  # present value of the Hubble parameter in 1/m
H_parsec <- H_m * parsec # present value of the Hubble parameter in 1/pc
t_p <- 13.79 # Gyr after Big Bang
delta_e <- 1.0e-5; dot.delta_e <- 0.0 # (115)
z_dec <- 1090 # redshift at decoupling
tau_dec <- 1.0 # value of dimensionless time tau at decoupling, start of integration
tau_p <- (z_dec+1)^(3/2) # dimensionless time tau at 13.79 Gyr, end of integration (114)
t_dec <- t_p / tau_p # time of decoupling in Gyr
factor <- 2*pi/(z_dec+1)/H_parsec * sqrt(5/3*k_B*T_gamma/(m*c^2)) #  (112) and (113)
G_N <- 6.6743e-11  # Newton's gravitational constant in m^3/kg/s^2
kappa <- 8 * pi *G_N / c^4  # (11a)

#############################################################################################

equation.108 <- function (tau, y, parms)  # equation (108)
  {
      ydot <- vector(len=2)
      aux <- mu_m^2/tau^(8/3)
      delta_p <- (5/3) * y[1] + delta_T  # total relative pressure perturbation (103)
      ydot[1] <- y[2]
      ydot[2] <- (-2/tau)*y[2] - (4/15) * aux * delta_p + (10/9)/tau^2 * y[1]
      return(list(ydot))
  }

stop.conditions <- function (tau, y, parms)
  {
      stop <- vector(len=2)
      stop[1] <- 1.0 - y[1]    # delta=1
      stop[2] <- tau_p - tau   # z=0
      return(stop)
  }

#############################################################################################

# pdf(file="fig1.pdf", family="Times") # open a plotfile in pdf-format

par(mar=c(3,3,2,4), cex=1.2, cex.axis=1.2, pty="s")
plot.new()
plot.window(xlim=c(0, 70), ylim=c(0,52))
title(main=expression(paste("Structure Formation starting at ", z==1090)),
      cex.main = 1.4, font.main=1, col.main="black", line=1.0)

pc <- seq(0,70,by=10)
axis(1, las=1, at=pc, tick=TRUE, label=pc, tcl=0.45, mgp=c(2, 0.3, 0))
tussen <- seq(5,65,by=10)
axis(1, las=1, at=tussen, tick=TRUE, label=FALSE, tcl=0.27, mgp=c(2, 0.3, 0))
eenheden <- seq(1,70,by=1)
axis(1, las=1, at=eenheden, tick=TRUE, label=FALSE, tcl=0.15, mgp=c(2, 0.3, 0))
mtext("Perturbation Scale (parsec) at Decoupling", cex=1.6, side=1, line=1.5)

zt <- seq(0, 52, by=7);
axis(2, at=zt, labels=TRUE, las=1, tcl=0.4, mgp=c(2, 0.3, 0))
mtext("Cosmological Redshift",cex=1.6, side=2, line=1.7)

axis(4, at=zt, labels=sprintf("%.2f", t_dec * ((z_dec+1)/(zt+1))^(3/2)),
     las=2, tcl=0.4, mgp=c(2, 0.3, 0))  # (111b)
mtext("Time in Gyr", cex=1.6, side=4, line=2.5)

box()

#############################################################################################

# perturbations with scales outside the interval [0.5, 80] parsec do not become
# nonlinear within 13.79 Gyr for delta_T=-0.2:
scale_min <- 0.5;  scale_max <- 80; increment <- 0.01
# initially the increment should be small, since the line is steep:
range.lambda_dec <- 10^(seq(log10(scale_min), log10(scale_max), increment))
Jeans.scale <- vector()
for (k in 1:5)
  {
    if (k==1)  delta_T <- -0.01
    if (k==2)  delta_T <- -0.05
    if (k==3)  delta_T <- -0.10
    if (k==4)  delta_T <- -0.15
    if (k==5)  delta_T <- -0.20
    
    z <- vector(); lambda.nonlin <- vector()
    i <- 0
    for (lambda_dec in range.lambda_dec)
      {
        mu_m <- factor/lambda_dec  # see (112) and (113)
        y <- c(delta_e, dot.delta_e)  # initial values at tau_dec (start of integration)
        tau.start.end <- c(tau_dec, 1.1*tau_p) # 10% overshoot at the end time
        result <- lsodar(y, tau.start.end, fun=equation.108, rootfun=stop.conditions, parms)

#############################################################################################

# Only the end values, i.e., result[2,..], are needed:
        tau.end <- result[2,1]; delta <- result[2,2]
        if (round(delta, 6)==1.0)
          {
            i <- i+1
            lambda.nonlin[i] <- lambda_dec
            z[i] <- (z_dec+1) / tau.end^(2/3)-1.0  # (114)
          }
      }
    
    z_max <- max(z)
    lambda.nonlin_max <- lambda.nonlin[z==z_max]; Jeans.scale[k] <- lambda.nonlin_max

    if (k==1)  text(lambda.nonlin_max, z_max, "-0.01", adj=c(0.5,-0.15))
    if (k==2)  text(lambda.nonlin_max, z_max, "-0.05", adj=c(0.5,-0.15))
    if (k==3)  text(lambda.nonlin_max, z_max, "-0.10", adj=c(0.5,-0.15))
    if (k==4)  text(lambda.nonlin_max, z_max, "-0.15", adj=c(0.5,-0.15))
    if (k==5)  text(lambda.nonlin_max, z_max, "-0.20", adj=c(0.5,-0.15))

    points(z ~ lambda.nonlin, type="l")
  }
# dev.off() # close the plotfile

# Calculation of the (relativistic) Jeans mass expressed in sun's mass:
z_eq <- 3393 # redshift at matter-radiation equality
m_sun <- 1.9889e30 # sun's mass in kg
Js <- mean(Jeans.scale) # Jeans scale in pc
n_dec <- 3*H_sec^2*(z_dec+1)^3/(8*pi*m*G_N)  # (119)
M_J <- (4/3)*pi*((1/2)*Js*parsec)^3*n_dec*m / m_sun  # (117)

==> anc/verify-equations-62.wxm <==
/* [wxMaxima batch file version 1] [ DO NOT EDIT BY HAND! ]*/
/* [ Created with wxMaxima version 24.02.1 ] */
/* [wxMaxima: title   start ]
Verifying Eqs. (62) with coefficients (63)
   [wxMaxima: title   end   ] */


/* [wxMaxima: comment start ]
                      P. G. Miedema

      Maxima 5.46.0  (https://maxima.sourceforge.io)

                       PG.Miedema@ProtonMail.com
   [wxMaxima: comment end   ] */


/* [wxMaxima: comment start ]
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
   [wxMaxima: comment end   ] */


/* [wxMaxima: comment start ]
Clean start of Maxima : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
reset()$ kill(all)$ ratfac : true$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Inform Maxima that β (39) and
w [in equation (11c)] are time-dependent quantities : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
depends([β,w],t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Coefficients (63)
   [wxMaxima: section end   ] */


/* [wxMaxima: comment start ]
Δ is the Laplace-Betrami operator and κ=8*π*G/c^4 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
b1  :  κ*e0*(1+w)/H-2*diff(β,t)/β-H*(2+6*w+3*β^2)+
R0*(1/(3*H)+2*H*(1+3*β^2)/(R0+3*κ*e0*(1+w)));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
b2 : -1/2*κ*e0*(1+w)*(1+3*w)+H^2*(1-3*w+
6*β^2*(2+3*w))+6*H*diff(β,t)/β*(w+
κ*e0*(1+w)/(R0+3*κ*e0*(1+w)))-
R0*(1/2*w+H^2*(1+6*w)*(1+3*β^2)/(R0+
3*κ*e0*(1+w)))-β^2*(Δ/a^2-1/2*R0);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
b3 : (-18*H^2*(e0*pen*(1+w)+
2*pn*diff(β,t)/β/(3*H)+pn*(pe-β^2)+
n0*pnn)/(R0+3*κ*e0*(1+w))+
pn)*(Δ/a^2-1/2*R0) *(n0/e0);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Background equations (11)
   [wxMaxima: section end   ] */


/* [wxMaxima: comment start ]
Definition of the scale factor of the universe : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
gradef(a, t, H*a)$
diff(a,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Definition of the Hubble function H(t) via the time-derivative of (11a).
Eliminating the time-derivatives of R0 and e0 with (11b) and (11c),
respectively, one gets : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
gradef(H, t, -1/6*R0-1/2*κ*e0*(1+w))$
diff(H,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(R0, t, -2*H*R0)$
diff(R0,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(e0, t, -3*H*e0*(1+w))$
diff(e0,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(n0, t, -3*H*n0)$
diff(n0,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Definition of the background and perturbed pressure p(n,e)
   [wxMaxima: section end   ] */


/* [wxMaxima: comment start ]
Time-derivative of the background pressure p0(t) : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
gradef(p0, t, pn*diff(n0,t)+pe*diff(e0,t))$
diff(p0,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
First-order pressure perturbation (14) : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
p1 : pe*e1+pn*n1;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Time-derivatives of the partial derivatives of the perturbed pressure : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
depends([pee,pen,pne,pnn],t); pne : pen$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(pe, t, pen*diff(n0,t)+pee*diff(e0,t))$
diff(pe,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(pn, t, pnn*diff(n0,t)+pen*diff(e0,t))$
diff(pn,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Equations for scalar perturbations (A1)
   [wxMaxima: section end   ] */


/* [wxMaxima: input   start ] */
gradef(e1, t, -3*H*(e1+p1)-e0*(1+w)*(θ+(κ*e1+1/2*R1)/(2*H)))$
diff(e1,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(n1, t, -3*H*n1-n0*(θ+(κ*e1+1/2*R1)/(2*H)))$
diff(n1,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(θ, t, -H*(2-3*β^2)*θ-Δ/a^2*p1/(e0*(1+w)))$
diff(θ,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gradef(R1, t, -2*H*R1+2*κ*e0*(1+w)*θ-R0/(3*H)*(κ*e1+1/2*R1))$
diff(R1,t);
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Density perturbations (A2)
   [wxMaxima: section end   ] */


/* [wxMaxima: input   start ] */
e1_phys : (e1*R0-3*e0*(1+w)*(2*H*θ+
1/2*R1))/(R0+3*κ*e0*(1+w));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
n1_phys : n1-3*n0*(κ*e1+2*H*θ+
1/2*R1)/(R0+3*κ*e0*(1+w));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Relative density perturbations (A2)
   [wxMaxima: section end   ] */


/* [wxMaxima: input   start ] */
delta_e : e1_phys/e0;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
 delta_n : n1_phys/n0;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Check of equation (62b)
   [wxMaxima: section end   ] */


/* [wxMaxima: comment start ]
Equation (62b) [left-hand side minus right-hand side should be zero] : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_62b : ratsimp(diff(delta_n-delta_e/(1+w),t)-
3*H*n0*pn/(e0*(1+w))*(delta_n-delta_e/(1+w)));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of w : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_62b_1 : ratsimp(subst(p0/e0, w, eq_62b));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Perform differentiation : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_62b_2 : ratsimp(ev(eq_62b_1,diff));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Finally, substitute the definition of w (if outcome is zero than Eq. (62b) is correct) : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
ratsimp(subst(p0/e0, w, eq_62b_2));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: section start ]
Check of equation (62a)
   [wxMaxima: section end   ] */


/* [wxMaxima: comment start ]
Equation (62a) [left-hand side minus right-hand side should be zero] : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_62a : ratsimp(diff(delta_e,t,2)+b1*diff(delta_e,t)+
b2*delta_e-b3*(delta_n-delta_e/(1+w)))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of β : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_62a_1 : ratsimp(subst(sqrt(diff(p0,t)/diff(e0,t)), β, eq_62a))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of w : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_62a_2 : ratsimp(subst(p0/e0, w, eq_62a_1))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Perform differentiation : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_62a_3 : ratsimp(ev(eq_62a_2,diff))$
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Substitute the definition of w : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_62a_4 : ratsimp(subst(p0/e0, w, eq_62a_3));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Perform differentiation : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
eq_62a_5 : ratsimp(ev(eq_62a_4, diff));
/* [wxMaxima: input   end   ] */


/* [wxMaxima: comment start ]
Finally, substitute the definition of w (if outcome is zero than Eq. (62a) is correct) : 
   [wxMaxima: comment end   ] */


/* [wxMaxima: input   start ] */
ratsimp(subst(p0/e0, w, eq_62a_5));
/* [wxMaxima: input   end   ] */



/* Old versions of Maxima abort on loading files that end in a comment. */
"Created with wxMaxima 24.02.1"$

